Towards Automated Discovery of Asymmetric Mempool DoS in Blockchains

In blockchains, mempool controls transaction flow before consensus, denial of whose service hurts the health and security of blockchain networks. This paper presents MPFUZZ, the first mempool fuzzer to find asymmetric DoS bugs by exploring the space of symbolized mempool states and optimistically estimating the promisingness of an intermediate state in reaching bug oracles. Compared to the baseline blockchain fuzzers, MPFUZZ achieves a > 100x speedup in finding known DETER exploits. Running MPFUZZ on major Ethereum clients leads to discovering new mempool vulnerabilities, which exhibit a wide variety of sophisticated patterns, including stealthy mempool eviction and mempool locking. Rule-based mitigation schemes are proposed against all newly discovered vulnerabilities.

==> figures/croppdf.sh <==
if [ $# -ne 1 ]; then
    echo "util: to crop pdf"
    echo "example: ./croppdf.sh file_name.pdf"
    exit 1
fi

file_name=$1
echo "pdfcrop, crop pdf"
start=$(date)
pdfcrop --margins '0 20 0 10' --clip $file_name $file_name
end=$(date)
#evince $file_name &
echo -e "from:$start\nto:$end"
./pdftops.sh $file_name


==> figures/imageProcess_general.sh <==
echo "to edit png: shotwell image viewer. !image editting is something commandline is NOT good at"
shotwell *.png

echo "to convert to pdf: open png file in nautilus and \'print to file\' to a pdf"


==> figures/pdftops.sh <==
#!/bin/bash
if [ $# -ne 1 ]; then
    echo "util: to remove boundingbox"
    echo "example: ./pdftops.sh file_name.pdf"
    exit 1
fi

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    pdftops -eps "$1" #$1 is the pdf file to be converted.
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
   pdf2ps  "$1" #$1 is the pdf file to be converted.
  fi
fi



==> sty/sig-alternate/sigalt-template/ttclean.sh <==
rm -f *.aux
rm -f *.idx
rm -f *.out
rm -f *.log
rm -f *.dvi
rm -f *.blg
rm -f *.bbl
rm -f *.pdf
rm -f *.ps


==> sty/sig-alternate/sigalt-template/ttlatex.sh <==
PS2PDF_OPTS="-q -sPAPERSIZE=letter -dSAFER -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -dCompatibilityLevel=1.4 -dMaxSubsetPct=100 -dSubsetFonts=true"

DVIPS_OPTS="-Pdownload35 -P distiller -q -G0 -tletter" 
#-P cmz

export TEXCONFIG=.:$TEXCONFIG

filename=$(echo $1 | awk 'substr($0,length($0))=="." {print substr($0, 0, length($0) - 1)}')
if [ "$filename" == '' ]; then
    filename=$1
fi
echo "filename=$filename"

config_file=config.properties

target=$(awk -F "=" '/^target=.*/ {print $2}' $config_file)
config_text='\def\TTTARGET'"$target{}"' ' #don't forget the last ' '

style_target=$(awk -F "=" '/^style_target=.*/ {print $2}' $config_file)
config_text='\def\TTSTYLETARGET'"$style_target{}"' ' #don't forget the last ' '

ut=$(awk -F "=" '/^ut=.*/ {print $2}' $config_file)
if [ "$ut" == 'true' ]; then
  config_text="$config_text"' \def\TTUT{} ' #don't forget the last ' '
fi

tome=$(awk -F "=" '/^tome=.*/ {print $2}' $config_file)
if [ "$tome" == 'true' ]; then
  config_text="$config_text"'\def\TTTOME{} '
fi

./ttclean.sh "$filename"
latex "$config_text\input{$filename}" #initial ' ' is not allowed!
bibtex "$filename"
latex "$config_text\input{$filename}"
latex "$config_text\input{$filename}"
dvips $DVIPS_OPTS "$filename" -o "$filename".ps
ps2pdf $PS2PDF_OPTS "$filename".ps "$filename".pdf
pdffonts "$filename".pdf
evince $filename.pdf &


==> tt_sh/clean.sh <==
rm -f *.aux
rm -f *.idx
rm -f *.out
rm -f *.log
rm -f *.dvi
rm -f *.blg
rm -f *.bbl
rm -f *.pdf
rm -f *.ps


==> tt_sh/common.sh <==
cp ../../Sync_files/ADAMS/gen-example-generic.pdf figures/ 
cd figures; ./croppdf.sh gen-example-generic.pdf; mv gen-example-generic.ps gen-example-generic.eps; cd ..; make


==> tt_sh/latex.sh <==
#!/usr/bin/env bash

export TEXCONFIG=.:$TEXCONFIG

filename=$(echo $1 | awk 'substr($0,length($0))=="." {print substr($0, 0, length($0) - 1)}')
if [ "$filename" == '' ]; then
    filename=$1
fi
echo "filename=$filename"

config_file=config.properties

target=$(awk -F "=" '/^target=.*/ {print $2}' $config_file)
config_text='\def\TTTARGET'"$target{}"' ' #don't forget the last ' '

style_target=$(awk -F "=" '/^style_target=.*/ {print $2}' $config_file)
config_text="$config_text"'\def\TTSTYLETARGET'"$style_target{}"' ' #don't forget the last ' '

ut=$(awk -F "=" '/^ut=.*/ {print $2}' $config_file)
if [ "$ut" == 'true' ]; then
  config_text="$config_text"'\def\TTUT{} ' #don't forget the last ' '
fi

utbluff=$(awk -F "=" '/^utbluff=.*/ {print $2}' $config_file)
if [ "$utbluff" == 'true' ]; then
  config_text="$config_text"'\def\TTUTBLUFF{} ' #don't forget the last ' '
fi

tome=$(awk -F "=" '/^tome=.*/ {print $2}' $config_file)
if [ "$tome" == 'true' ]; then
  config_text="$config_text"'\def\TTTOME{} '
fi


./tt_sh/clean.sh "$filename"
latex "$config_text\input{$filename}" #initial ' ' is not allowed!
if [ $? -ne 0 ]; then exit; fi 

bibtex "$filename"
latex "$config_text\input{$filename}"
if [ $? -ne 0 ]; then exit; fi 
latex "$config_text\input{$filename}"
if [ $? -ne 0 ]; then exit; fi 
dvips "$filename" -o "$filename".ps
ps2pdf "$filename".ps "$filename".pdf

newfileName=$filename

#-$(date +"%h-%d-%HH")

mv latex.pdf $newfileName.pdf

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    evince $newfileName.pdf &
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
    open -a Preview $newfileName.pdf &
  fi
fi



==> tt_sh/presubmission_checklist.sh <==
#!/usr/bin/env bash

read -p "To check spell in main.pdf?"

#./tt_sh/spellcheck.sh

read -p "To check gramma in main.pdf?"

#open -b com.adobe.Reader main.pdf &

pdfinfo main.pdf | grep Author
ls -l main.pdf
read -p "Check anonymous"

#cat topic1_sgx_nsf17/pd_v1.tex \
mutool draw -F text main.pdf 2>/dev/null \
| grep --color=auto -E \
    "e\.g\. |i\.e\. \
     |XXX|YYY|ZZZ|requires? to \
     |\?\?|entail? to\
     |[Nn]ote [^t]|can not\
     |most of|are originally\
     |out of the scope\
     |f yes,\
     |non-exist \
     |etc[\s,]|on-going|to develop\
     |two fold|planed|at expenses|[I|i]n the below\
     |\[\?\]|up-bound|ref{\
     |\[\?|\?\]|,\?|\
     |In the end of\
     |in comparison with\
     |is about\
     |Etheruem\
"
  
# -> compared to
# -> At the end of
# is about -> is

# require to do -> require doing
# note -> note that
# can not -> cannot
# most of -> most
# are originally -> were originally
# two fold -> two-fold
# planed -> planned
# at expenses -> at expense
# In the below -> Below
# dependent to -> dependent on
# etc -> etc.
# entails? to do -> entail doing
# on-going  -> ongoing
# to develop -> to be developed

read -p "To check sentences in section heading are self-contained?"

read -p "To re-read titles of sections and paragraphs: making sense?"




==> tt_sh/spellcheck.sh <==
#!/usr/bin/env bash
if [ $# -ne 0 ]; then
  echo "format: ./tt_sh/spellcheck.sh"
  exit 1
fi

#find all .tex file except ones under sty directory
find . -path "./pasttext" -prune -o -path "./sty" -prune -o -name "*.tex" -print | while read aline; do
  read -p "spellcheck file $aline [Y|n]: " sth < /dev/tty
  if [ ! "$sth" == 'n' ]; then
    aspell -c $aline  < /dev/tty
  fi
done


==> tt_sh/sync.sh <==
cp ../../Sync_files/ADAMS/*pdf figures/

cp ../../Sync_files/FutureIdx/*pdf figures/

